An Empirical Evaluation of Columnar Storage Formats

Columnar storage is a core component of a modern data analytics system. Although many database management systems (DBMSs) have proprietary storage formats, most provide extensive support to open-source storage formats such as Parquet and ORC to facilitate cross-platform data sharing. But these formats were developed over a decade ago, in the early 2010s, for the Hadoop ecosystem. Since then, both the hardware and workload landscapes have changed. In this paper, we revisit the most widely adopted open-source columnar storage formats (Parquet and ORC) with a deep dive into their internals. We designed a benchmark to stress-test the formats' performance and space efficiency under different workload configurations. From our comprehensive evaluation of Parquet and ORC, we identify design decisions advantageous with modern hardware and real-world data distributions. These include using dictionary encoding by default, favoring decoding speed over compression ratio for integer encoding algorithms, making block compression optional, and embedding finer-grained auxiliary data structures. We also point out the inefficiencies in the format designs when handling common machine learning workloads and using GPUs for decoding. Our analysis identified important considerations that may guide future formats to better fit modern technology trends.

==> figures/download_figures.sh <==

# features
scp aws-cn-i3:/mnt/OpenFormat/python/plot/\*_core.pdf ./features/
scp aws-cn-i3:/mnt/OpenFormat/python/plot/width\*.pdf ./features/
# general
scp aws-cn-i3:/mnt/OpenFormat/python/figures/general_\*_v2.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/general_\*_v2_legend.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/general_filter.pdf ./
# encoding
scp aws-cn-i3:/mnt/OpenFormat/python/figures/encoding_size/\*.pdf ./encoding/
# scp aws-cn-i3:/mnt/OpenFormat/python/figures/time_encoding.pdf ./encoding/
scp aws-cn-i3:/mnt/OpenFormat/python/figures/decode_rle.pdf ./encoding/
scp aws-cn-i3:/mnt/OpenFormat/python/figures/decode_rle_size.pdf ./encoding/
scp aws-cn-i3:/mnt/OpenFormat/python/figures/rle_legend.pdf ./encoding/
scp aws-cn-i3:/mnt/OpenFormat/python/figures/time_encoding_\*.pdf ./encoding/
# scp aws-cn-i3:/mnt/OpenFormat/python/figures/time_encoding_compression.pdf ./encoding/
# compression
scp aws-cn-i3:/mnt/OpenFormat/python/figures/compression.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/size_encoding\* ./
# projection
scp aws-cn-i3:/mnt/OpenFormat/python/figures/projection_revision1.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/projection_revision2.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/projection_revision3.pdf ./

# filterscan
# scp aws-cn-i3:/mnt/OpenFormat/python/figures/filterscan.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/filterscan\*.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/filterscan_e2e.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/varying_index_stride_linear.pdf ./

# bf
scp aws-cn-i3:/mnt/OpenFormat/python/figures/bf_\*.pdf ./

# nested
scp aws-cn-i3:/mnt/OpenFormat/python/figures/nested_size.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/nested_time.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/nested_time_arrow.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/nested_legend.pdf ./

# revision
# scp Charlie:~/OpenFormat/python/figures/vector_cr.pdf ./
# scp Charlie:~/OpenFormat/python/figures/vector_scan.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/vector_cr.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/vector_scan.pdf ./

scp aws-cn-i3:/mnt/OpenFormat/python/figures/vs_legend.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/batch_vector_search_100m_top10.pdf ./
scp aws-cn-i3:/mnt/OpenFormat/python/figures/batch_vector_search_100m_top10_s3gets.pdf ./

scp "aws-cn-i3:/mnt/OpenFormat/image_data/image_legend.pdf" ./
scp "aws-cn-i3:/mnt/OpenFormat/image_data/image_filterscan.pdf" ./
scp "aws-cn-i3:/mnt/OpenFormat/image_data/tabular_filterscan.pdf" ./

# cudf
scp alfa:~/OpenFormat/python/figures/cudf\*.pdf ./

# features sanity check
mkdir -p random_data_features
scp aws-cn-i3:/mnt/OpenFormat/python/plot/random/\* ./random_data_features
mkdir -p atlas_data_features
scp aws-cn-i3:/mnt/OpenFormat/python/plot/atlas/\* ./atlas_data_features
mkdir -p nyc_data_features
scp aws-cn-i3:/mnt/OpenFormat/python/plot/nyc/\* ./nyc_data_features
